Compressible solved-volatility stochastic fluid thermodynamics: source-consistent energy, finite-correlation reservoirs, entropy admissibility and boundary conditions

A variable-density thermodynamic extension is developed for the solved-volatility stochastic-fluid formulation of arXiv:2607.25536. Source-inclusive stochastic transport separates mass, momentum and total-energy conservation into time-evolution partial differential equations and martingale compatibility constraints. Density and temperature are the primitive thermodynamic fields: mass conservation determines density, internal energy determines temperature, and the equation of state determines pressure evolution along stochastic particle paths. The resolved kinetic-energy identity is combined with a finite-correlation reservoir, Green--Kubo calibration, an equilibrium counterterm and adjoint resolved-unresolved exchange. A stochastic Gibbs identity and Gaussian relative entropy yield a conditional entropy-admissibility result for a Hencky-reservoir formulation. Equation-of-state pressure fluctuations are distinguished from mechanical stress impulses; regular finite-Mach fluctuations produce no independent white-noise bulk pressure impulse, while fast mechanical pressure is represented by a causal finite-correlation carrier. Conservative boundary conditions and a calorically perfect ideal-gas specialization are given. In the zero-volatility limit, the classical compressible Navier--Stokes--Fourier equations are recovered. A frozen descriptor analysis identifies a mixed hyperbolic--parabolic drift subsystem coupled to algebraic martingale constraints, with closure-dependent elliptic blocks and a singular low-Mach pressure limit. Canonical calculations verify the pressure carrier, acoustic dispersion, viscous-thermal energy balance and low-Mach scaling. Nonlinear well-posedness, shock admissibility and developed turbulence are not claimed.

==> verify_canonical_limits.py <==
#!/usr/bin/env python3
"""C-LIM/TEST-01 validation for the compressible Itô--Hencky paper.

Tests:
1. Exact ideal-gas linear NSF dispersion polynomial.
2. Low-wavenumber acoustic/thermal asymptotics.
3. One-dimensional viscous--thermal energy ledger.
4. Low-Mach acoustic scaling.
5. Stochastic Gibbs/EOS acoustic curvature identity for a prescribed
   one-channel volume mode.
6. Dimensional separation between a pressure-state martingale coefficient
   and a mechanical pressure-impulse coefficient.
"""
from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import sympy as sp
from scipy.integrate import cumulative_trapezoid
from scipy.linalg import expm

ROOT = Path(__file__).resolve().parent
FIG = ROOT / "figures"
FIG.mkdir(exist_ok=True)

# Baseline dimensionless ideal-gas parameters.
gamma = 1.4
rho0 = 1.0
cT = 1.0                 # isothermal sound speed sqrt(R T0)
cs = math.sqrt(gamma) * cT
nuL = 3.0e-2             # longitudinal kinematic viscosity
chi = 5.0e-2             # kappa/(rho c_v)


def system_matrix(k: float, cT_value: float = cT) -> np.ndarray:
    """Fourier matrix for y=(rho'/rho0,u,T'/T0)."""
    return np.array(
        [
            [0.0, -1j * k, 0.0],
            [-1j * k * cT_value**2, -nuL * k**2, -1j * k * cT_value**2],
            [0.0, -1j * k * (gamma - 1.0), -chi * k**2],
        ],
        dtype=complex,
    )


def sort_roots(vals: np.ndarray) -> tuple[complex, complex, complex]:
    thermal = vals[np.argmin(np.abs(np.imag(vals)))]
    others = [v for i, v in enumerate(vals) if i != int(np.argmin(np.abs(np.imag(vals))))]
    plus = max(others, key=lambda z: np.imag(z))
    minus = min(others, key=lambda z: np.imag(z))
    return plus, minus, thermal


# 1. Symbolic polynomial.
lam, k, nu, ch, c, gam = sp.symbols("lambda k nu_L chi c_T gamma", positive=True)
M = sp.Matrix(
    [
        [lam, sp.I * k, 0],
        [sp.I * k * c**2, lam + nu * k**2, sp.I * k * c**2],
        [0, sp.I * k * (gam - 1), lam + ch * k**2],
    ]
)
poly = sp.expand(M.det())
expected = (
    lam**3
    + (nu + ch) * k**2 * lam**2
    + (gam * c**2 * k**2 + nu * ch * k**4) * lam
    + c**2 * ch * k**4
)
symbolic_residual = sp.simplify(poly - expected)

# 2. Root asymptotics and dispersion plot.
ks = np.geomspace(1.0e-3, 4.0, 240)
root_plus = []
root_thermal = []
for kval in ks:
    vals = np.linalg.eigvals(system_matrix(kval))
    rp, _, rt = sort_roots(vals)
    root_plus.append(rp)
    root_thermal.append(rt)
root_plus = np.array(root_plus)
root_thermal = np.array(root_thermal)
Gamma = 0.5 * (nuL + (gamma - 1.0) * chi / gamma)
root_plus_asym = 1j * cs * ks - Gamma * ks**2
root_thermal_asym = -(chi / gamma) * ks**2
mask = ks <= 2.0e-2
acoustic_asym_error = float(
    np.max(np.abs(root_plus[mask] - root_plus_asym[mask]) / np.maximum(np.abs(root_plus[mask]), 1e-30))
)
thermal_asym_error = float(
    np.max(np.abs(root_thermal[mask] - root_thermal_asym[mask]) / np.maximum(np.abs(root_thermal[mask]), 1e-30))
)

plt.figure(figsize=(7.0, 4.8))
plt.loglog(ks, np.abs(np.imag(root_plus)), label=r"$|\Im\lambda_+|$")
plt.loglog(ks, -np.real(root_plus), label=r"$-\Re\lambda_+$")
plt.loglog(ks, -np.real(root_thermal), label=r"$-\Re\lambda_T$")
plt.loglog(ks, cs * ks, "--", label=r"$c_s k$")
plt.loglog(ks, Gamma * ks**2, "--", label=r"$\Gamma k^2$")
plt.loglog(ks, (chi / gamma) * ks**2, "--", label=r"$(\chi/\gamma)k^2$")
plt.xlabel(r"wavenumber $k$")
plt.ylabel(r"frequency or decay rate")
plt.legend(frameon=False, ncol=2)
plt.tight_layout()
plt.savefig(FIG / "linear_acoustic_dispersion.png", dpi=220)
plt.close()

# 3. Viscous-thermal exact Fourier-mode evolution and energy ledger.
k0 = 1.0
y0 = np.array([2.0e-2, 0.0, 0.0], dtype=complex)
times = np.linspace(0.0, 80.0, 1601)
A0 = system_matrix(k0)
Y = np.vstack([expm(A0 * t) @ y0 for t in times])
H = rho0 * np.diag([cT**2, 1.0, cT**2 / (gamma - 1.0)])
energy = np.array([0.25 * np.real(np.conj(y) @ H @ y) for y in Y])
diss = 0.5 * rho0 * (
    nuL * k0**2 * np.abs(Y[:, 1]) ** 2
    + (cT**2 / (gamma - 1.0)) * chi * k0**2 * np.abs(Y[:, 2]) ** 2
)
int_diss = np.concatenate([[0.0], cumulative_trapezoid(diss, times)])
ledger = energy + int_diss
ledger_abs_error = float(np.max(np.abs(ledger - energy[0])))
ledger_rel_error = float(ledger_abs_error / energy[0])
monotone_violation = float(max(0.0, np.max(np.diff(energy))))

plt.figure(figsize=(7.0, 4.8))
plt.plot(times, np.real(Y[:, 0]), label=r"$\rho'/\rho_0$")
plt.plot(times, np.real(Y[:, 1]), label=r"$u'$", alpha=0.9)
plt.plot(times, np.real(Y[:, 2]), label=r"$T'/T_0$", alpha=0.9)
plt.xlabel(r"time")
plt.ylabel(r"Fourier-mode amplitude")
plt.legend(frameon=False)
plt.tight_layout()
plt.savefig(FIG / "viscous_thermal_mode_history.png", dpi=220)
plt.close()

plt.figure(figsize=(7.0, 4.8))
plt.semilogy(times, energy, label=r"quadratic perturbation energy")
plt.semilogy(times, np.maximum(diss, 1e-30), label=r"instantaneous dissipation")
plt.semilogy(times, np.maximum(np.abs(ledger - energy[0]), 1e-30), label=r"ledger residual")
plt.xlabel(r"time")
plt.ylabel(r"energy, production or residual")
plt.legend(frameon=False)
plt.tight_layout()
plt.savefig(FIG / "viscous_thermal_energy_ledger.png", dpi=220)
plt.close()

# 4. Low-Mach scaling.
Mas = np.geomspace(1.0, 2.0e-2, 80)
scaled_frequency = []
damping = []
for Ma in Mas:
    cT_ma = 1.0 / (math.sqrt(gamma) * Ma)  # c_s=1/Ma
    vals = np.linalg.eigvals(system_matrix(k0, cT_ma))
    rp, _, _ = sort_roots(vals)
    scaled_frequency.append(Ma * abs(np.imag(rp)) / k0)
    damping.append(-np.real(rp))
scaled_frequency = np.array(scaled_frequency)
damping = np.array(damping)
low_mach_frequency_error = float(np.max(np.abs(scaled_frequency[-10:] - 1.0)))

plt.figure(figsize=(7.0, 4.8))
plt.semilogx(Mas, scaled_frequency, label=r"$Ma\,|\Im\lambda_+|/k$")
plt.semilogx(Mas, damping, label=r"$-\Re\lambda_+$")
plt.axhline(1.0, linestyle="--", linewidth=1.0, label=r"acoustic limit")
plt.gca().invert_xaxis()
plt.xlabel(r"Mach number $Ma$")
plt.ylabel(r"scaled frequency or damping")
plt.legend(frameon=False)
plt.tight_layout()
plt.savefig(FIG / "low_mach_acoustic_scaling.png", dpi=220)
plt.close()

# 5. Stochastic Gibbs/EOS acoustic-curvature identity in one dimension.
x = np.linspace(0.0, 2.0 * np.pi, 4097)
alpha_amp = 0.07
kalpha = 3.0
alpha = alpha_amp * np.sin(kalpha * x)
theta1 = alpha_amp * kalpha * np.cos(kalpha * x)
theta0 = -0.5 * theta1**2
Theta = theta0 + 0.5 * theta1**2
p0 = rho0 * cT**2
p1_state = -rho0 * cs**2 * theta1
e1 = -cT**2 * theta1
s1_residual = rho0 * e1 + p0 * theta1
e0 = -p0 * Theta / rho0 - 0.5 * p1_state * theta1 / rho0
expected_e0 = 0.5 * cs**2 * theta1**2
stochastic_martingale_residual = float(np.max(np.abs(s1_residual)))
stochastic_volume_drift_residual = float(np.max(np.abs(Theta)))
stochastic_energy_curvature_residual = float(np.max(np.abs(e0 - expected_e0)))

# 6. Pressure channel typing.  Store exponents of time dimension.
# pressure-state martingale coefficient: pressure / sqrt(time)
# mechanical pressure-impulse coefficient: pressure * sqrt(time)
pressure_state_time_exponent = -0.5
pressure_impulse_time_exponent = +0.5
pressure_typing_gap = pressure_impulse_time_exponent - pressure_state_time_exponent

results = {
    "symbolic_dispersion_residual": str(symbolic_residual),
    "acoustic_low_k_max_relative_error": acoustic_asym_error,
    "thermal_low_k_max_relative_error": thermal_asym_error,
    "viscous_thermal_ledger_max_abs_error": ledger_abs_error,
    "viscous_thermal_ledger_max_relative_error": ledger_rel_error,
    "energy_monotonicity_violation": monotone_violation,
    "low_mach_scaled_frequency_max_error_last10": low_mach_frequency_error,
    "stochastic_gibbs_martingale_max_abs_residual": stochastic_martingale_residual,
    "stochastic_volume_drift_max_abs_residual": stochastic_volume_drift_residual,
    "stochastic_acoustic_curvature_max_abs_residual": stochastic_energy_curvature_residual,
    "pressure_state_time_exponent": pressure_state_time_exponent,
    "pressure_impulse_time_exponent": pressure_impulse_time_exponent,
    "pressure_typing_time_exponent_gap": pressure_typing_gap,
}

criteria = {
    "symbolic_dispersion": symbolic_residual == 0,
    "acoustic_asymptotics": acoustic_asym_error < 5e-4,
    "thermal_asymptotics": thermal_asym_error < 5e-4,
    "energy_ledger": ledger_rel_error < 2e-5,
    "energy_monotonicity": monotone_violation < 1e-13,
    "low_mach_scaling": low_mach_frequency_error < 2e-3,
    "stochastic_gibbs": stochastic_martingale_residual < 1e-12,
    "stochastic_volume_drift": stochastic_volume_drift_residual < 1e-12,
    "stochastic_acoustic_curvature": stochastic_energy_curvature_residual < 1e-12,
    "pressure_channels_are_distinct": abs(pressure_typing_gap - 1.0) < 1e-15,
}
results["criteria"] = criteria
results["overall_pass"] = all(criteria.values())

(ROOT / "C-LIM-TEST-01_RESULTS.json").write_text(json.dumps(results, indent=2), encoding="utf-8")
with (ROOT / "C-LIM-TEST-01_VALIDATION.txt").open("w", encoding="utf-8") as f:
    f.write("C-LIM/TEST-01 validation\n")
    f.write("============================\n\n")
    f.write("Ideal-gas dispersion polynomial:\n")
    f.write(str(sp.factor(poly)) + "\n\n")
    for key, value in results.items():
        if key == "criteria":
            continue
        f.write(f"{key}: {value}\n")
    f.write("\nCriteria:\n")
    for key, value in criteria.items():
        f.write(f"  {key}: {'PASS' if value else 'FAIL'}\n")
    f.write("\nInterpretation:\n")
    f.write("  The deterministic linear NSF acoustic and viscous-thermal limits pass.\n")
    f.write("  The one-channel stochastic Gibbs acoustic-curvature identity passes.\n")
    f.write("  The test also proves that the thermodynamic pressure-state martingale\n")
    f.write("  coefficient and the mechanical pressure-impulse coefficient have\n")
    f.write("  different time dimensions and must use different symbols.\n")

print(json.dumps(results, indent=2))


==> verify_ideal_gas_specialization.py <==
#!/usr/bin/env python3
"""Symbolic checks for the finite-variation ideal-gas channel equations in arXiv v2.3."""
from __future__ import annotations

import sympy as sp

rho, T, Rg, cv, gamma, p = sp.symbols('rho T R_g c_v gamma p', positive=True)
div_uc = sp.symbols('div_uc')
Drho, DT = sp.symbols('Dcrho DcT')
Diff_rho, Diff_T, cross = sp.symbols('Diff_rho Diff_T cross')
H0, div_aH1, H1, theta1 = sp.symbols('H0 div_aH1 H1 theta1')

# Drift equations in u_c form.
# D_c rho = -rho div u_c + 1/2 Div(a grad rho)
Dcrho = -rho * div_uc + sp.Rational(1, 2) * Diff_rho
# rho c_v D_c T = c_v/2 [Div(rho a grad T) + (a grad rho).grad T] + H0 - Div(alpha H1)
DcT = (sp.Rational(1, 2) * cv * (Diff_T + cross) + H0 - div_aH1) / (rho * cv)

# For p=rho R_g T, the product diffusion identity is
# Div(a grad p)/R_g = T Diff_rho + Diff_T + cross.
Diff_p = Rg * (T * Diff_rho + Diff_T + cross)
Dcp = sp.expand(Rg * (T * Dcrho + rho * DcT))
expected = -p * div_uc + sp.Rational(1, 2) * Diff_p + (gamma - 1) * (H0 - div_aH1)
Dcp_sub = sp.simplify(Dcp.subs({Rg: cv * (gamma - 1), T: p / (rho * cv * (gamma - 1))}, simultaneous=True))
expected_sub = sp.simplify(expected.subs({Rg: cv * (gamma - 1), T: p / (rho * cv * (gamma - 1))}, simultaneous=True))
assert sp.simplify(Dcp_sub - expected_sub) == 0

# Martingale compatibility: alpha.grad rho=-rho theta1 and rho cv alpha.grad T=H1.
a_rho = -rho * theta1
a_T = H1 / (rho * cv)
a_p = sp.simplify(Rg * (T * a_rho + rho * a_T))
a_p_expected = sp.simplify(-p * theta1 + (gamma - 1) * H1)
a_p_sub = sp.simplify(a_p.subs({Rg: cv * (gamma - 1), T: p / (rho * cv * (gamma - 1))}, simultaneous=True))
assert sp.simplify(a_p_sub - a_p_expected) == 0
# Div(p alpha)=alpha.grad p+p theta1=(gamma-1)H1.
assert sp.simplify(a_p_expected + p * theta1 - (gamma - 1) * H1) == 0

# Zero-volatility deterministic limit.
div_u, heating = sp.symbols('div_u heating')
D_rho_det = -rho * div_u
D_T_det = (-p * div_u + heating) / (rho * cv)
D_p_det = sp.simplify(Rg * (T * D_rho_det + rho * D_T_det))
D_p_det = sp.simplify(D_p_det.subs({Rg: cv * (gamma - 1), T: p / (rho * cv * (gamma - 1))}, simultaneous=True))
expected_det = -gamma * p * div_u + (gamma - 1) * heating
assert sp.simplify(D_p_det - expected_det) == 0

print('FINITE-VARIATION IDEAL-GAS CHANNEL CHECKS: PASS')
print('Pressure drift equation residual:', sp.simplify(Dcp_sub - expected_sub))
print('Pressure martingale constraint residual:', sp.simplify(a_p_sub - a_p_expected))
print('Deterministic pressure limit residual:', sp.simplify(D_p_det - expected_det))


==> verify_pressure_carrier_closure.py <==
#!/usr/bin/env python3
"""Verification for C-PRES-01 finite-correlation pressure carrier.

Checks:
1. ideal-gas adiabatic bulk modulus from the (rho,T) EOS linearisation;
2. exact carrier-energy identity for random scalar samples;
3. low-frequency and high-frequency transfer-function limits;
4. fast-relaxation bulk-viscous reduction;
5. positivity of carrier relaxation entropy.
"""
from __future__ import annotations

import json
from pathlib import Path
import numpy as np
import sympy as sp
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent

# Symbolic ideal-gas identity g_p dot A_theta = rho c_s^2 = gamma p.
rho, R, T, cv = sp.symbols('rho R T cv', positive=True)
gamma = 1 + R/cv
p = rho*R*T
cs2 = gamma*R*T
A_rho = rho
A_T = p/(rho*cv)
gp_rho = R*T
gp_T = rho*R
ideal_residual = sp.simplify(gp_rho*A_rho + gp_T*A_T - rho*cs2)

# Random numerical energy identity.
rng = np.random.default_rng(260725536)
max_energy_res = 0.0
max_energy_rel = 0.0
max_pair_rel = 0.0
min_entropy = np.inf
for _ in range(20000):
    Ks = 10**rng.uniform(-2, 3)
    taup = 10**rng.uniform(-3, 2)
    pi = rng.normal()
    divz = rng.normal()
    dpi = -pi/taup - Ks*divz
    lhs = (pi/Ks)*dpi
    rhs = -pi*divz - pi*pi/(taup*Ks)
    err = abs(lhs-rhs)
    max_energy_res = max(max_energy_res, err)
    max_energy_rel = max(max_energy_rel, err/max(abs(lhs), abs(rhs), 1.0))
    T0 = 10**rng.uniform(-1, 2)
    entropy = pi*pi/(taup*Ks*T0)
    min_entropy = min(min_entropy, entropy)
    # Coupled pressure-force / pressure-carrier energy identity in 1D.
    rho0 = 10**rng.uniform(-2, 2)
    z = rng.normal()
    grad_pi = rng.normal()
    kinetic_dot = -z*grad_pi
    carrier_dot = -pi*divz - pi*pi/(taup*Ks)
    div_flux = z*grad_pi + pi*divz
    pair_res = kinetic_dot + carrier_dot + div_flux + pi*pi/(taup*Ks)
    max_pair_rel = max(max_pair_rel, abs(pair_res)/max(abs(kinetic_dot), abs(carrier_dot), abs(div_flux), pi*pi/(taup*Ks), 1.0))

# Transfer function checks.
taup = 0.7
Ks = 3.2
theta = -0.4
omega = np.logspace(-5, 5, 4000)/taup
H = -Ks*theta/(1j*omega + 1/taup)
H0 = -Ks*taup*theta
low_rel = abs(H[0]-H0)/max(abs(H0), 1e-30)
high_scaled = abs(H[-1]) * omega[-1] / max(abs(Ks*theta), 1e-30)

# Fast relaxation reduction pi ~ -Ks*taup*divz.
relax_errors = []
for tp in np.logspace(-7, -2, 80):
    w = 0.8
    exact = -Ks/(1j*w + 1/tp)
    quasi = -Ks*tp
    relax_errors.append(abs(exact-quasi)/abs(quasi))
max_small_tau_error = max(relax_errors[:10])

# Plot normalised amplitude and asymptotes as a single chart.
x = np.logspace(-3, 3, 600)
amp = 1/np.sqrt(1+x*x)
fig, ax = plt.subplots(figsize=(7.2, 4.6))
ax.loglog(x, amp, label=r'$|H_p(\omega)|/|H_p(0)|$')
ax.loglog(x, np.ones_like(x), linestyle='--', label='low-frequency limit')
ax.loglog(x, 1/x, linestyle=':', label=r'high-frequency $1/\omega$ limit')
ax.set_xlabel(r'$\omega\tau_p$')
ax.set_ylabel('normalised pressure response')
ax.set_title('Finite-correlation pressure-carrier frequency response')
ax.grid(True, which='both', alpha=0.25)
ax.legend()
fig.tight_layout()
fig.savefig(OUT/'figures'/'pressure_carrier_frequency_response.png', dpi=220)
plt.close(fig)

results = {
    'ideal_gas_bulk_modulus_symbolic_residual': str(ideal_residual),
    'max_energy_identity_abs_residual': float(max_energy_res),
    'max_energy_identity_relative_residual': float(max_energy_rel),
    'minimum_entropy_production_sample': float(min_entropy),
    'max_coupled_pair_energy_relative_residual': float(max_pair_rel),
    'low_frequency_relative_error': float(low_rel),
    'high_frequency_scaled_amplitude': float(high_scaled),
    'fast_relaxation_max_relative_error_first_10': float(max_small_tau_error),
    'pressure_carrier_covariance_channel_count': 1,
}
(OUT/'C-PRES-01_RESULTS.json').write_text(json.dumps(results, indent=2)+'\n')

lines = [
    'C-PRES-01 finite-correlation pressure-carrier validation',
    f'ideal-gas bulk-modulus symbolic residual: {ideal_residual}',
    f'max carrier-energy identity absolute residual: {max_energy_res:.16e}',
    f'max carrier-energy identity relative residual: {max_energy_rel:.16e}',
    f'minimum sampled relaxation entropy production: {min_entropy:.16e}',
    f'max coupled pressure-pair energy relative residual: {max_pair_rel:.16e}',
    f'low-frequency transfer relative error: {low_rel:.16e}',
    f'high-frequency scaled amplitude (target 1): {high_scaled:.16e}',
    f'fast-relaxation relative error (smallest tau samples): {max_small_tau_error:.16e}',
]
(OUT/'C-PRES-01_VALIDATION.txt').write_text('\n'.join(lines)+'\n')
print('\n'.join(lines))


==> verify_principal_symbol_structure.py <==
#!/usr/bin/env python3
"""Descriptor-symbol checks for the finite-variation coefficient formulation in arXiv v2.3."""
from __future__ import annotations

import json
import math
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parent

gamma = 1.4
cT = 1.0
cs = math.sqrt(gamma) * cT
nuL = 3.0e-2
chi = 5.0e-2
k = 1.7
alpha_mag = 0.43


def longitudinal_matrix(kval: float, viscous: bool = True) -> np.ndarray:
    nu = nuL if viscous else 0.0
    ch = chi if viscous else 0.0
    return np.array([
        [0.0, -1j * kval, 0.0],
        [-1j * kval * cT**2, -nu * kval**2, -1j * kval * cT**2],
        [0.0, -1j * kval * (gamma - 1.0), -ch * kval**2],
    ], dtype=complex)

# Deterministic inviscid acoustic/entropy branches.
eig_inv = np.array(sorted(np.linalg.eigvals(longitudinal_matrix(k, False)), key=lambda z: np.imag(z)))
expected_inv = np.array([-1j * cs * k, 0j, 1j * cs * k])
inviscid_error = float(np.max(np.abs(eig_inv - expected_inv)))

# One-channel and spanning-channel covariance ranks.
a = alpha_mag
A_one = np.diag([a*a, 0.0, 0.0])
A_three = a*a*np.eye(3)
rank_one = int(np.linalg.matrix_rank(A_one, tol=1e-13))
rank_three = int(np.linalg.matrix_rank(A_three, tol=1e-13))

# Source-free martingale compatibility beta*y=0.
theta_parallel = 0.0
beta_parallel = alpha_mag * k * math.cos(theta_parallel)
y_test = np.array([1.0, -0.3, 0.2], dtype=complex)
parallel_constraint_norm = float(np.linalg.norm(beta_parallel * y_test))
# A nontrivial transverse mode has beta=0 and is admissible.
theta_transverse = 0.5 * math.pi
beta_transverse = alpha_mag * k * math.cos(theta_transverse)
transverse_constraint_norm = float(np.linalg.norm(beta_transverse * y_test))

# On the transverse constraint subspace, the volatility drift shift vanishes.
I3 = np.eye(3, dtype=complex)
L = longitudinal_matrix(k, True)
L_trans = L - 0.5 * beta_transverse**2 * I3
transverse_drift_residual = float(np.linalg.norm(L_trans - L, ord=np.inf))

# For beta != 0, a compensating algebraic source C1 z = i beta y is required.
required_source = 1j * beta_parallel * y_test
compatibility_residual = float(np.linalg.norm(-1j * beta_parallel * y_test + required_source))

results = {
    'inviscid_eigen_max_abs_error': inviscid_error,
    'one_channel_covariance_rank': rank_one,
    'three_channel_covariance_rank': rank_three,
    'parallel_source_free_constraint_norm_for_nonzero_test_mode': parallel_constraint_norm,
    'transverse_source_free_constraint_norm': transverse_constraint_norm,
    'transverse_drift_reduction_residual': transverse_drift_residual,
    'compensated_martingale_constraint_residual': compatibility_residual,
}
criteria = {
    'inviscid_acoustic_entropy_branches': inviscid_error < 1e-12,
    'one_channel_rank_one': rank_one == 1,
    'three_channels_span_space': rank_three == 3,
    'parallel_nontrivial_mode_requires_source': parallel_constraint_norm > 1e-3,
    'transverse_mode_satisfies_source_free_constraint': transverse_constraint_norm < 1e-13,
    'transverse_drift_recovers_NSF': transverse_drift_residual < 1e-13,
    'compensating_source_closes_constraint': compatibility_residual < 1e-13,
}
results['criteria'] = criteria
results['overall_pass'] = all(criteria.values())

(ROOT / 'C-TYPE-01_RESULTS.json').write_text(json.dumps(results, indent=2), encoding='utf-8')
with (ROOT / 'C-TYPE-01_VALIDATION.txt').open('w', encoding='utf-8') as f:
    f.write('C-TYPE-01 descriptor-symbol verification\n')
    f.write('========================================\n\n')
    for key, value in results.items():
        if key != 'criteria':
            f.write(f'{key}: {value}\n')
    f.write('\nCriteria:\n')
    for key, value in criteria.items():
        f.write(f"  {key}: {'PASS' if value else 'FAIL'}\n")
    f.write('\nInterpretation:\n')
    f.write('  The resolved fields have finite variation at fixed position.\n')
    f.write('  The drift PDE is coupled to a martingale compatibility block.\n')
    f.write('  In a source-free frozen comparison, nontrivial modes must be\n')
    f.write('  transverse to the base volatility; beta != 0 requires a\n')
    f.write('  compensating algebraic impulse/closure source.\n')

print(json.dumps(results, indent=2))

